The parton-level structure of $e^+e^-$ to 2 jets at N$^3$LO

We investigate the quantum chromodynamics (QCD) corrections to hadronic final states in electron-positron collisions at $\mathcal{O}(\alpha_s^3)$ in the strong coupling constant $\alpha_s$. Namely, we analytically compute the total cross section for this process by separately integrating the tree-level five-parton, the one-loop four-parton, the two-loop three-parton, and the three-loop two-parton matrix elements over the respective phase space. All the contributions to the calculation are treated in a common framework whereby phase space integrals are expressed as physical cuts of the four-loop two-point function. We check the cancellation of infrared poles at all colour levels and we reproduce the known result for the $R$-ratio at order $\alpha_s^3$.

==> anc/NLO_and_NNLO.inc <==
*** The parton-level structure of e+e- to 2 jets at N3LO ***
*** P. Jakubcik, M. Marcoli, G. Stagnitto ***


id [NLO_2P_qqb] =

+e^(-2)*(-1)
+e^(-1)*(-3/2)
+e^(0) *(-4+7/12*pi^2)
+e^(1) *(-8+7/8*pi^2+7/3*zeta3)
+e^(2) *(-16+7/3*pi^2+7/2*zeta3-73/1440*pi^4)
+e^(3) *(-32+14/3*pi^2+28/3*zeta3-73/960*pi^4-49*zeta3*pi^2/36+31/5*zeta5)
+e^(4) *(-64+28/3*pi^2+56/3*zeta3-73/360*pi^4-49*zeta3*pi^2/24+93/10*zeta5-437/120960*pi^6-49/18*zeta3^2)
;

id [NNLO_2P_2x0_qqb] =

N * (
+e^(-4)*(1/4)
+e^(-3)*(17/8)
+e^(-2)*(433/144-pi^2/2)
+e^(-1)*(4045/864-83/48*pi^2+7/12*zeta3)
+e^(0) *(-9083/5184-2153/864*pi^2+13/9*zeta3+263/1440*pi^4)
+e^(1) *(-1244339/31104-1943/5184*pi^2+4235/216*zeta3+389/720*pi^4-13/8*zeta3*pi^2+163/20*zeta5)
+e^(2) *(-36528395/186624+611833*pi^2/31104+109019/1296*zeta3+38519*pi^4/25920-2087/216*zeta3*pi^2
         +529/15*zeta5-631/15120*pi^6-403/36*zeta3^2)
)

+ 1/N * (
+e^(-4)*(-1/4)
+e^(-3)*(-3/4)
+e^(-2)*(-41/16+13/24*pi^2)
+e^(-1)*(-221/32+3/2*pi^2+8/3*zeta3)
+e^(0) *(-1151/64+475/96*pi^2+29/4*zeta3-59/288*pi^4)
+e^(1) *(-5741/128+813/64*pi^2+839/24*zeta3-61/160*pi^4+23/5*zeta5-55*zeta3*pi^2/9)
+e^(2) *(-27911/256+3991*pi^2/128+6989*zeta3/48-4399*pi^4/5760-125*zeta3*pi^2/8
         +231/20*zeta5-571/8640*pi^6-326/9*zeta3^2)
)

+ NF * (
+e^(-3)*(-1/4)
+e^(-2)*(-1/9)
+e^(-1)*(65/216+pi^2/24)
+e^(0)*(4085/1296-91/216*pi^2+zeta3/18)
+e^(1) *(108653/7776-2875/1296*pi^2-119/54*zeta3+pi^4/720)
+e^(2) *(2379989/46656-70855*pi^2/7776-3581/324*zeta3+311*pi^4/5184+47/54*zeta3*pi^2-59/30*zeta5)
)

;

id [NNLO_2P_1x1_qqb] =

(N-1/N)*(
+e^(-4)*(1/4)
+e^(-3)*(3/4)
+e^(-2)*(41/16-pi^2/24)
+e^(-1)*(7-pi^2/8-7/6*zeta3)
+e^(0) *(18-41/96*pi^2-7/2*zeta3-7/480*pi^4)
+e^(1) *(44-7/6*pi^2-287/24*zeta3-7/160*pi^4+7/36*pi^2*zeta3-31/10*zeta5)
+e^(2) *(104-3*pi^2-98/3*zeta3-287/1920*pi^4+7/12*pi^2*zeta3-93/10*zeta5-31/12096*pi^6+49/18*zeta3^2))
;

id [NLO_3P_qqbg] =

+e^(-2)*(1)
+e^(-1)*(3/2)
+e^(0) *(19/4 - (7*pi^2)/12)
+e^(1) *(109/8 - (7*pi^2)/8 - (25*zeta3)/3)
+e^(2) *(639/16 - (133*pi^2)/48 - (71*pi^4)/1440 - (25*zeta3)/2)
+e^(3) *(3789/32 - (763*pi^2)/96 - (71*pi^4)/960 - (475*zeta3)/12 + (175*pi^2*zeta3)/36 - (241*zeta5)/5)
+e^(4) *(22599/64 - (1491*pi^2)/64 - (1349*pi^4)/5760 - (4027*pi^6)/120960 - (2725*zeta3)/24 + (175*pi^2*zeta3)/24 + (625*zeta3^2)/18 - (723*zeta5)/10)
;

id [NNLO_3P_qqbg] =

N*(
+e^(-4)*(-5/4)
+e^(-3)*(-67/12)
+e^(-2)*(-141/8 + (13*pi^2)/8)
+e^(-1)*(-1481/24 + (107*pi^2)/18 + (55*zeta3)/3)
+e^(0) *(-10385/48 + (64*pi^2)/3 - (41*pi^4)/96 + (1265*zeta3)/18)
+e^(1) *(-24915/32 + (22223*pi^2)/288 - (10289*pi^4)/8640 + (1517*zeta3)/6 - (149*pi^2*zeta3)/6 + 143*zeta5)
+e^(2) *(-183957/64 + (162077*pi^2)/576 - (28493*pi^4)/5760 + (5357*pi^6)/60480 + (68069*zeta3)/72 - (18017*pi^2*zeta3)/216 - (1345*zeta3^2)/9 + (15521*zeta5)/30)

)

+1/N*(

+e^(-4)*(1)
+e^(-3)*(3)
+e^(-2)*(93/8 - (4*pi^2)/3)
+e^(-1)*(79/2 - (15*pi^2)/4 - (53*zeta3)/3)
+e^(0) *(1069/8 - (697*pi^2)/48 + (19*pi^4)/72 - (91*zeta3)/2)
+e^(1) *(3653/8 - 50*pi^2 + (19*pi^4)/24 - (723*zeta3)/4 + (493*pi^2*zeta3)/18 - (897*zeta5)/5)
+e^(2) *(6375/4 - (8297*pi^2)/48 + (8303*pi^4)/2880 - (827*pi^6)/11340 - (3911*zeta3)/6 + (273*pi^2*zeta3)/4 + (1931*zeta3^2)/9 - (4257*zeta5)/10)

)

+NF*(

+e^(-3)*(1/3)
+e^(-2)*(1/2)
+e^(-1)*(19/12 - (7*pi^2)/36)
+e^(0) *(109/24 - (7*pi^2)/24 - (25*zeta3)/9)
+e^(1) *(213/16 - (133*pi^2)/144 - (71*pi^4)/4320 - (25*zeta3)/6)
+e^(2) *(1263/32 - (763*pi^2)/288 - (71*pi^4)/2880 - (475*zeta3)/36 + (175*pi^2*zeta3)/108 - (241*zeta5)/15)

);

id [NNLO_4P_qqbgg] =

N*(

+e^(-4)*(3/4)
+e^(-3)*(65/24)
+e^(-2)*(217/18 - (13*pi^2)/12)
+e^(-1)*(43223/864 - (589*pi^2)/144 - (71*zeta3)/4)
+e^(0) *(1076717/5184 - (7955*pi^2)/432 + (373*pi^4)/1440 - (1327*zeta3)/18)
+e^(1) *(26964431/31104 - (398557*pi^2)/5184 + (5207*pi^4)/8640 - (73301*zeta3)/216 + (1891*pi^2*zeta3)/72 - (2661*zeta5)/20)
+e^(2) *(677415461/186624 - (9919003*pi^2)/31104 + (2975*pi^4)/1296 - (139*pi^6)/30240 - (1857845*zeta3)/1296 + (11969*pi^2*zeta3)/108 + (2723*zeta3^2)/12 - (4211*zeta5)/6)

)

+1/N*(

+e^(-4)*(-1/2)
+e^(-3)*(-3/2)
+e^(-2)*(-13/2 + (3*pi^2)/4)
+e^(-1)*(-845/32 + (9*pi^2)/4 + (40*zeta3)/3)
+e^(0) *(-6921/64 + (473*pi^2)/48 - (17*pi^4)/144 + 40*zeta3)
+e^(1) *(-57305/128 + (7735*pi^2)/192 - (17*pi^4)/48 + (4295*zeta3)/24 - (121*pi^2*zeta3)/6 + (636*zeta5)/5)
+e^(2) *(-477601/256 + (21125*pi^2)/128 - (107*pi^4)/80 + (4763*pi^6)/90720 + (35555*zeta3)/48 - (121*pi^2*zeta3)/2 - (3281*zeta3^2)/18 + (1908*zeta5)/5)

);

id [NNLO_4P_qqbQQb] =

[NF-1]*(

+e^(-3)*(-1/12)
+e^(-2)*(-7/18)
+e^(-1)*(-407/216 + (11*pi^2)/72)
+e^(0) *(-11753/1296 + (77*pi^2)/108 + (67*zeta3)/18)
+e^(1) *(-340475/7776 + (4369*pi^2)/1296 + (137*pi^4)/4320 + (469*zeta3)/27)
+e^(2) *(-9739325/46656 + (120859*pi^2)/7776 + (959*pi^4)/6480 + (25811*zeta3)/324 - (629*pi^2*zeta3)/108 + (1651*zeta5)/30)

);

id [NNLO_4P_qqbqqb] =

+e^(-3)*(-1/12)
+e^(-2)*(-7/18)
+e^(-1)*(-407/216 + (11*pi^2)/72)
+e^(0) *(-11753/1296 + (77*pi^2)/108 + (67*zeta3)/18)
+e^(1) *(-340475/7776 + (4369*pi^2)/1296 + (137*pi^4)/4320 + (469*zeta3)/27)
+e^(2) *(-9739325/46656 + (120859*pi^2)/7776 + (959*pi^4)/6480 + (25811*zeta3)/324 - (629*pi^2*zeta3)/108 + (1651*zeta5)/30)

+1/N*(

+e^(-1)*(13/16 - pi^2/8 + zeta3/2)
+e^(0) *(339/32 - (17*pi^2)/24 + (2*pi^4)/45 - (21*zeta3)/4)
+e^(1) *(5391/64 - (133*pi^2)/32 - pi^4/10 - (125*zeta3)/4 - (11*pi^2*zeta3)/12 + 22*zeta5)
+e^(2) *(68123/128 - (5089*pi^2)/192 - (7*pi^4)/10 + (277*pi^6)/11340 - (3649*zeta3)/24 + (203*pi^2*zeta3)/24 - (95*zeta3^2)/6 - (357*zeta5)/4)

);


==> anc/five_particle_FS.inc <==
*** The parton-level structure of e+e- to 2 jets at N3LO ***
*** P. Jakubcik, M. Marcoli, G. Stagnitto ***

*** Five-particle final state ***

id   [N3LO_5P_qqbggg] =

       + N^-2*e^-6 * (
          + 1/6
          )

       + N^-2*e^-5 * (
          + 3/4
          )

       + N^-2*e^-4 * (
          + 33/8
          - 11/24*pi^2
          )

       + N^-2*e^-3 * (
          + 687/32
          - 33/16*pi^2
          - 59/6*zeta3
          )

       + N^-2*e^-2 * (
          + 1787/16
          - 1099/96*pi^2
          + 659/2880*pi^4
          - 177/4*zeta3
          )

       + N^-2*e^-1 * (
          + 225217/384
          - 69133/1152*pi^2
          + 1973/1920*pi^4
          - 1451/10*zeta5
          - 1997/8*zeta3
          + 1981/72*zeta3*pi^2
          )

       + N^-2 * (
          + 597437/192
          - 180415/576*pi^2
          + 187531/34560*pi^4
          - 197047/2177280*pi^6
          - 26103/40*zeta5
          - 126785/96*zeta3
          + 5917/48*zeta3*pi^2
          + 1831/6*zeta3^2
          )

       + e^-6 * (
          - 7/12
          )

       + e^-5 * (
          - 37/12
          )

       + e^-4 * (
          - 1255/72
          + 25/16*pi^2
          )

       + e^-3 * (
          - 39895/432
          + 76/9*pi^2
          + 63/2*zeta3
          )

       + e^-2 * (
          - 78673/162
          + 20903/432*pi^2
          - 15811/17280*pi^4
          + 12907/72*zeta3
          )

       + e^-1 * (
          - 40021591/15552
          + 335677/1296*pi^2
          - 15115/3456*pi^4
          + 5774/15*zeta5
          + 458257/432*zeta3
          - 1541/18*zeta3*pi^2
          )

          - 320911123/23328
          + 42522607/31104*pi^2
          - 2348393/103680*pi^4
          + 916243/4354560*pi^6
          + 890561/360*zeta5
          + 15074377/2592*zeta3
          - 142223/288*zeta3*pi^2
          - 21473/24*zeta3^2

       + N^2*e^-6 * (
          + 1/2
          )

       + N^2*e^-5 * (
          + 331/108
          )

       + N^2*e^-4 * (
          + 11843/648
          - 31/24*pi^2
          )

       + N^2*e^-3 * (
          + 259867/2592
          - 10745/1296*pi^2
          - 439/18*zeta3
          )

       + N^2*e^-2 * (
          + 6302057/11664
          - 394223/7776*pi^2
          + 21853/25920*pi^4
          - 6239/36*zeta3
          )

       + N^2*e^-1 * (
          + 815913157/279936
          - 26347837/93312*pi^2
          + 75767/17280*pi^4
          - 10946/45*zeta5
          - 181151/162*zeta3
          + 13993/216*zeta3*pi^2
          )

       + N^2 * (
          + 736904809/46656
          - 107045579/69984*pi^2
          + 7130357/311040*pi^4
          - 93257/1306368*pi^6
          - 103894/45*zeta5
          - 49920557/7776*zeta3
          + 67895/144*zeta3*pi^2
          + 7861/12*zeta3^2
          )
         ;

id  [N3LO_5P_qqbQQbg] =

       + N^-1*[NF-1]*e^-5 * (
          + 11/108
          )

       + N^-1*[NF-1]*e^-4 * (
          + 425/648
          )

       + N^-1*[NF-1]*e^-3 * (
          + 15821/3888
          - 47/144*pi^2
          )

       + N^-1*[NF-1]*e^-2 * (
          + 573287/23328
          - 1829/864*pi^2
          - 979/108*zeta3
          )

       + N^-1*[NF-1]*e^-1 * (
          + 20849357/139968
          - 67769/5184*pi^2
          + 1777/51840*pi^4
          - 38797/648*zeta3
          )

       + N^-1*[NF-1] * (
          + 757887911/839808
          - 2403131/31104*pi^2
          + 36571/311040*pi^4
          - 34651/180*zeta5
          - 1436257/3888*zeta3
          + 1261/48*zeta3*pi^2
          )

       + N*[NF-1]*e^-5 * (
          - 7/54
          )

       + N*[NF-1]*e^-4 * (
          - 101/108
          )

       + N*[NF-1]*e^-3 * (
          - 11651/1944
          + 247/648*pi^2
          )

       + N*[NF-1]*e^-2 * (
          - 426175/11664
          + 11227/3888*pi^2
          + 493/54*zeta3
          )

       + N*[NF-1]*e^-1 * (
          - 5169679/23328
          + 437695/23328*pi^2
          - 3613/25920*pi^4
          + 24599/324*zeta3
          )

       + N*[NF-1] * (
          - 563396717/419904
          + 15881671/139968*pi^2
          - 17281/31104*pi^4
          + 13757/90*zeta5
          + 328225/648*zeta3
          - 205/8*zeta3*pi^2
          )

       + [NFgamma-1]*[(N^2-4)/N]*e^-1 * (
          + 7/3
          - 1/9*pi^2
          - 1/135*pi^4
          - 1/2*zeta3
          )

       + [NFgamma-1]*[(N^2-4)/N] * (
          + 977/36
          - 299/432*pi^2
          - 979/12960*pi^4
          - 151/6*zeta5
          - 25/6*zeta3
          + 25/18*zeta3*pi^2
          )
       ;

id   [N3LO_5P_qqbqqbg] =

      + N^-1*e^-5 * (
          + 11/108
          )

       + N^-1*e^-4 * (
          + 425/648
          )

       + N^-1*e^-3 * (
          + 15821/3888
          - 47/144*pi^2
          )

       + N^-1*e^-2 * (
          + 573287/23328
          - 1829/864*pi^2
          - 979/108*zeta3
          )

       + N^-1*e^-1 * (
          + 20849357/139968
          - 67769/5184*pi^2
          + 1777/51840*pi^4
          - 38797/648*zeta3
          )

       + N^-1 * (
          + 757887911/839808
          - 2403131/31104*pi^2
          + 36571/311040*pi^4
          - 34651/180*zeta5
          - 1436257/3888*zeta3
          + 1261/48*zeta3*pi^2
          )

       + N*e^-5 * (
          - 7/54
          )

       + N*e^-4 * (
          - 101/108
          )

       + N*e^-3 * (
          - 11651/1944
          + 247/648*pi^2
          )

       + N*e^-2 * (
          - 426175/11664
          + 11227/3888*pi^2
          + 493/54*zeta3
          )

       + N*e^-1 * (
          - 5169679/23328
          + 437695/23328*pi^2
          - 3613/25920*pi^4
          + 24599/324*zeta3
          )

       + N * (
          - 563396717/419904
          + 15881671/139968*pi^2
          - 17281/31104*pi^4
          + 13757/90*zeta5
          + 328225/648*zeta3
          - 205/8*zeta3*pi^2
          )

       + [(N^2-4)/N]*e^-1 * (
          + 7/3
          - 1/9*pi^2
          - 1/135*pi^4
          - 1/2*zeta3
          )

       + [(N^2-4)/N] * (
          + 977/36
          - 299/432*pi^2
          - 979/12960*pi^4
          - 151/6*zeta5
          - 25/6*zeta3
          + 25/18*zeta3*pi^2
          )

       + N^-2*e^-3 * (
          - 65/48
          + 5/24*pi^2
          - 5/6*zeta3
          )

       + N^-2*e^-2 * (
          - 185/8
          + 79/48*pi^2
          - 7/90*pi^4
          + 9*zeta3
          )

       + N^-2*e^-1 * (
          - 46055/192
          + 7591/576*pi^2
          - 1/90*pi^4
          - 44*zeta5
          + 473/6*zeta3
          + 27/8*zeta3*pi^2
          )

       + N^-2 * (
          - 379673/192
          + 63601/576*pi^2
          + 133/216*pi^4
          + 22229/272160*pi^6
          + 1297/8*zeta5
          + 2185/4*zeta3
          - 565/24*zeta3*pi^2
          + 345/4*zeta3^2
          )

       + e^-3 * (
          + 65/48
          - 5/24*pi^2
          + 5/6*zeta3
          )

       + e^-2 * (
          + 47/2
          - 253/144*pi^2
          + 101/1080*pi^4
          - 19/2*zeta3
          )

       + e^-1 * (
          + 48383/192
          - 2761/192*pi^2
          - 13/240*pi^4
          + 176/3*zeta5
          - 731/8*zeta3
          - 19/8*zeta3*pi^2
          )

         + 411893/192
          - 69037/576*pi^2
          - 14657/8640*pi^4
          + 167/1701*pi^6
          - 1941/8*zeta5
          - 10409/16*zeta3
          + 731/24*zeta3*pi^2
          - 511/12*zeta3^2
         ;


==> anc/four_particle_FS.inc <==
*** The parton-level structure of e+e- to 2 jets at N3LO ***
*** P. Jakubcik, M. Marcoli, G. Stagnitto ***

*** Four-particle final state ***

id [N3LO_4P_qqbgg] =

       + N^-2*e^-6 * (
          - 1/2
          )

       + N^-2*e^-5 * (
          - 9/4
          )

       + N^-2*e^-4 * (
          - 91/8
          + 29/24*pi^2
          )

       + N^-2*e^-3 * (
          - 1683/32
          + 83/16*pi^2
          + 137/6*zeta3
          )

       + N^-2*e^-2 * (
          - 1937/8
          + 843/32*pi^2
          - 169/320*pi^4
          + 373/4*zeta3
          )

       + N^-2*e^-1 * (
          - 54331/48
          + 142745/1152*pi^2
          - 13073/5760*pi^4
          + 10469/30*zeta5
          + 965/2*zeta3
          - 1463/24*zeta3*pi^2
          )

       + N^-2 * (
          - 2082919/384
          + 168199/288*pi^2
          - 14011/1280*pi^4
          + 51599/311040*pi^6
          + 56609/40*zeta5
          + 222847/96*zeta3
          - 3885/16*zeta3*pi^2
          - 7667/12*zeta3^2
          )

       + N^-1*NF*e^-5 * (
          - 1/3
          )

       + N^-1*NF*e^-4 * (
          - 1
          )

       + N^-1*NF*e^-3 * (
          - 13/3
          + 1/2*pi^2
          )

       + N^-1*NF*e^-2 * (
          - 845/48
          + 3/2*pi^2
          + 80/9*zeta3
          )

       + N^-1*NF*e^-1 * (
          - 2307/32
          + 473/72*pi^2
          - 17/216*pi^4
          + 80/3*zeta3
          )

       + N^-1*NF * (
          - 57305/192
          + 7735/288*pi^2
          - 17/72*pi^4
          + 424/5*zeta5
          + 4295/36*zeta3
          - 121/9*zeta3*pi^2
          )

       + e^-6 * (
          + 3/2
          )

       + e^-5 * (
          + 217/24
          )

       + e^-4 * (
          + 389/9
          - 65/18*pi^2
          )

       + e^-3 * (
          + 177335/864
          - 17189/864*pi^2
          - 761/12*zeta3
          )

       + e^-2 * (
          + 4999865/5184
          - 128357/1296*pi^2
          + 16579/8640*pi^4
          - 12755/36*zeta3
          )

       + e^-1 * (
          + 143110091/31104
          - 14956337/31104*pi^2
          + 310769/34560*pi^4
          - 51389/60*zeta5
          - 65791/36*zeta3
          + 23987/144*zeta3*pi^2
          )

          + 4179822425/186624
          - 431838125/186624*pi^2
          + 62213/1440*pi^4
          - 719437/1088640*pi^6
          - 856933/180*zeta5
          - 7979983/864*zeta3
          + 190001/216*zeta3*pi^2
          + 19345/12*zeta3^2

       + N*NF*e^-5 * (
          + 1/2
          )

       + N*NF*e^-4 * (
          + 65/36
          )

       + N*NF*e^-3 * (
          + 869/108
          - 13/18*pi^2
          )

       + N*NF*e^-2 * (
          + 14459/432
          - 589/216*pi^2
          - 71/6*zeta3
          )

       + N*NF*e^-1 * (
          + 1084631/7776
          - 15943/1296*pi^2
          + 373/2160*pi^4
          - 1327/27*zeta3
          )

       + N*NF * (
          + 27302353/46656
          - 200555/3888*pi^2
          + 5207/12960*pi^4
          - 887/10*zeta5
          - 18365/81*zeta3
          + 1891/108*zeta3*pi^2
          )

       + N^2*e^-6 * (
          - 41/36
          )

       + N^2*e^-5 * (
          - 311/36
          )

       + N^2*e^-4 * (
          - 54325/1296
          + 1151/432*pi^2
          )

       + N^2*e^-3 * (
          - 1590017/7776
          + 23519/1296*pi^2
          + 380/9*zeta3
          )

       + N^2*e^-2 * (
          - 7646353/7776
          + 1461895/15552*pi^2
          - 16537/10368*pi^4
          + 66593/216*zeta3
          )

       + N^2*e^-1 * (
          - 84015367/17496
          + 44125165/93312*pi^2
          - 7973/960*pi^4
          + 40319/90*zeta5
          + 2192809/1296*zeta3
          - 7435/72*zeta3*pi^2
          )

       + N^2 * (
          - 20052623335/839808
          + 163823405/69984*pi^2
          - 4992721/124416*pi^4
          + 4433837/13063680*pi^6
          + 1335263/360*zeta5
          + 22820177/2592*zeta3
          - 22493/32*zeta3*pi^2
          - 64345/72*zeta3^2
          )

       + NFgamma*[(N^2-4)/N] * (
          + 139/12
          - 49/72*pi^2
          - 7/720*pi^4
          - 10*zeta5
          - 5/4*zeta3
          + 2/3*zeta3*pi^2
          )

         ;

id [N3LO_4P_qqbQQb] =

       + N^-1*[NF-1]*e^-5 * (
          - 11/108
          )

       + N^-1*[NF-1]*e^-4 * (
          - 425/648
          )

       + N^-1*[NF-1]*e^-3 * (
          - 7627/1944
          + 133/432*pi^2
          )

       + N^-1*[NF-1]*e^-2 * (
          - 131273/5832
          + 5047/2592*pi^2
          + 889/108*zeta3
          )

       + N^-1*[NF-1]*e^-1 * (
          - 2276611/17496
          + 89357/7776*pi^2
          - 125/10368*pi^4
          + 34279/648*zeta3
          )

       + N^-1*[NF-1] * (
          - 159423833/209952
          + 1510867/23328*pi^2
          + 17861/311040*pi^4
          + 34661/180*zeta5
          + 606965/1944*zeta3
          - 10375/432*zeta3*pi^2
          )

       + NF*[NF-1]*e^-4 * (
          - 7/162
          )

       + NF*[NF-1]*e^-3 * (
          - 79/486
          )

       + NF*[NF-1]*e^-2 * (
          - 97/162
          + 1/18*pi^2
          )

       + NF*[NF-1]*e^-1 * (
          - 3613/2187
          + 73/648*pi^2
          + 76/81*zeta3
          )

       + NF*[NF-1] * (
          + 4661/26244
          - 523/3888*pi^2
          + 41/38880*pi^4
          - 247/486*zeta3
          )

       + N*[NF-1]*e^-5 * (
          + 13/108
          )

       + N*[NF-1]*e^-4 * (
          + 679/648
          )

       + N*[NF-1]*e^-3 * (
          + 11249/1944
          - 425/1296*pi^2
          )

       + N*[NF-1]*e^-2 * (
          + 185695/5832
          - 20297/7776*pi^2
          - 265/36*zeta3
          )

       + N*[NF-1]*e^-1 * (
          + 1554361/8748
          - 344569/23328*pi^2
          + 3239/51840*pi^4
          - 1457/24*zeta3
          )

       + N*[NF-1] * (
          + 210844381/209952
          - 1432307/17496*pi^2
          + 64091/311040*pi^4
          - 9121/60*zeta5
          - 8225/24*zeta3
          + 8261/432*zeta3*pi^2
          )

       + [NFgamma-1]*[(N^2-4)/N]*e^-1 * (
          - 7/3
          + 1/9*pi^2
          + 1/135*pi^4
          + 1/2*zeta3
          )

       + [NFgamma-1]*[(N^2-4)/N] * (
          - 2335/72
          + 119/108*pi^2
          + 961/12960*pi^4
          + 26*zeta5
          + 19/3*zeta3
          - 14/9*zeta3*pi^2
          )
        ;

id [N3LO_4P_qqbqqb] =

       + N^-1*e^-5 * (
          - 11/108
          )

       + N^-1*e^-4 * (
          - 425/648
          )

       + N^-1*e^-3 * (
          - 7627/1944
          + 133/432*pi^2
          )

       + N^-1*e^-2 * (
          - 131273/5832
          + 5047/2592*pi^2
          + 889/108*zeta3
          )

       + N^-1*e^-1 * (
          - 2276611/17496
          + 89357/7776*pi^2
          - 125/10368*pi^4
          + 34279/648*zeta3
          )

       + N^-1 * (
          - 159423833/209952
          + 1510867/23328*pi^2
          + 17861/311040*pi^4
          + 34661/180*zeta5
          + 606965/1944*zeta3
          - 10375/432*zeta3*pi^2
          )

       + NF*e^-4 * (
          - 7/162
          )

       + NF*e^-3 * (
          - 79/486
          )

       + NF*e^-2 * (
          - 97/162
          + 1/18*pi^2
          )

       + NF*e^-1 * (
          - 3613/2187
          + 73/648*pi^2
          + 76/81*zeta3
          )

       + NF * (
          + 4661/26244
          - 523/3888*pi^2
          + 41/38880*pi^4
          - 247/486*zeta3
          )

       + N*e^-5 * (
          + 13/108
          )

       + N*e^-4 * (
          + 679/648
          )

       + N*e^-3 * (
          + 11249/1944
          - 425/1296*pi^2
          )

       + N*e^-2 * (
          + 185695/5832
          - 20297/7776*pi^2
          - 265/36*zeta3
          )

       + N*e^-1 * (
          + 1554361/8748
          - 344569/23328*pi^2
          + 3239/51840*pi^4
          - 1457/24*zeta3
          )

       + N * (
          + 210844381/209952
          - 1432307/17496*pi^2
          + 64091/311040*pi^4
          - 9121/60*zeta5
          - 8225/24*zeta3
          + 8261/432*zeta3*pi^2
          )

       + [(N^2-4)/N]*e^-1 * (
          - 7/3
          + 1/9*pi^2
          + 1/135*pi^4
          + 1/2*zeta3
          )

       + [(N^2-4)/N] * (
          - 2335/72
          + 119/108*pi^2
          + 961/12960*pi^4
          + 26*zeta5
          + 19/3*zeta3
          - 14/9*zeta3*pi^2
          )

       + N^-2*e^-3 * (
          + 65/48
          - 5/24*pi^2
          + 5/6*zeta3
          )

       + N^-2*e^-2 * (
          + 185/8
          - 79/48*pi^2
          + 7/90*pi^4
          - 9*zeta3
          )

       + N^-2*e^-1 * (
          + 45953/192
          - 7435/576*pi^2
          - 43/720*pi^4
          + 277/6*zeta5
          - 935/12*zeta3
          - 229/72*zeta3*pi^2
          )

       + N^-2 * (
          + 251839/128
          - 30857/288*pi^2
          - 5089/4320*pi^4
          - 11/336*pi^6
          - 421/2*zeta5
          - 24691/48*zeta3
          + 281/12*zeta3*pi^2
          - 76*zeta3^2
          )

       + N^-1*NF*e^-2 * (
          + 13/72
          - 1/36*pi^2
          + 1/9*zeta3
          )

       + N^-1*NF*e^-1 * (
          + 19/108
          + 11/216*pi^2
          + 17/3240*pi^4
          - 28/27*zeta3
          )

       + N^-1*NF * (
          - 3437/162
          + 247/162*pi^2
          - 1249/19440*pi^4
          - 19/9*zeta5
          + 2125/324*zeta3
          + 8/27*zeta3*pi^2
          )

       + e^-3 * (
          - 65/48
          + 5/24*pi^2
          - 5/6*zeta3
          )

       + e^-2 * (
          - 3527/144
          + 275/144*pi^2
          - 101/1080*pi^4
          + 80/9*zeta3
          )

       + e^-1 * (
          - 217805/864
          + 23891/1728*pi^2
          + 281/6480*pi^4
          - 117/2*zeta5
          + 10573/108*zeta3
          + 169/72*zeta3*pi^2
          )

          - 325597/162
          + 280337/2592*pi^2
          + 171733/77760*pi^4
          - 8171/90720*pi^6
          + 4403/18*zeta5
          + 97657/162*zeta3
          - 6265/216*zeta3*pi^2
          + 110/3*zeta3^2
         ;



==> anc/three_particle_FS.inc <==
*** The parton-level structure of e+e- to 2 jets at N3LO ***
*** P. Jakubcik, M. Marcoli, G. Stagnitto ***

*** Three-particle final state ***

id [N3LO_3P_2x0_qqbg] =

      + N^-2*e^-6 * (
          + 1/4
          )

       + N^-2*e^-5 * (
          + 9/8
          )

       + N^-2*e^-4 * (
          + 83/16
          - 37/48*pi^2
          )

       + N^-2*e^-3 * (
          + 83/4
          - 103/32*pi^2
          - 103/12*zeta3
          )

       + N^-2*e^-2 * (
          + 1301/16
          - 933/64*pi^2
          + 3289/5760*pi^4
          - 265/8*zeta3
          )

       + N^-2*e^-1 * (
          + 122941/384
          - 2093/36*pi^2
          + 4877/2304*pi^4
          - 6449/60*zeta5
          - 2597/16*zeta3
          + 4211/144*zeta3*pi^2
          )

       + N^-2 * (
          + 83007/64
          - 66487/288*pi^2
          + 68713/7680*pi^4
          + 14593/622080*pi^6
          - 15757/40*zeta5
          - 33883/48*zeta3
          + 3399/32*zeta3*pi^2
          + 4943/24*zeta3^2
          )

       + N^-1*NF*e^-5 * (
          + 5/12
          )

       + N^-1*NF*e^-4 * (
          + 71/72
          )

       + N^-1*NF*e^-3 * (
          + 649/216
          - 193/432*pi^2
          )

       + N^-1*NF*e^-2 * (
          + 19691/2592
          - 1489/2592*pi^2
          - 227/36*zeta3
          )

       + N^-1*NF*e^-1 * (
          + 263363/15552
          - 7315/15552*pi^2
          + 1661/51840*pi^4
          - 2051/216*zeta3
          )

       + N^-1*NF * (
          + 3046295/93312
          + 480743/93312*pi^2
          - 60871/311040*pi^4
          - 3019/60*zeta5
          - 27095/1296*zeta3
          + 775/144*zeta3*pi^2
          )

       + e^-6 * (
          - 5/8
          )

       + e^-5 * (
          - 245/48
          )

       + e^-4 * (
          - 667/36
          + 547/288*pi^2
          )

       + e^-3 * (
          - 30959/432
          + 18439/1728*pi^2
          + 135/8*zeta3
          )

       + e^-2 * (
          - 1384741/5184
          + 107647/2592*pi^2
          - 17101/11520*pi^4
          + 14849/144*zeta3
          )

       + e^-1 * (
          - 32266075/31104
          + 5124899/31104*pi^2
          - 1309403/207360*pi^4
          + 5579/24*zeta5
          + 173377/432*zeta3
          - 16825/288*zeta3*pi^2
          )

          - 795917293/186624
          + 122157485/186624*pi^2
          - 4177081/155520*pi^4
          + 2075989/8709120*pi^6
          + 275473/240*zeta5
          + 290617/162*zeta3
          - 151987/576*zeta3*pi^2
          - 17695/48*zeta3^2

       + NFgamma*[(N^2-4)/N] * (
          - 15/4
          - 2/9*pi^2
          + 1/360*pi^4
          + 25/3*zeta5
          + 1/6*zeta3
          - 1/3*zeta3*pi^2
          )

       + NF^2*e^-4 * (
          + 1/12
          )

       + NF^2*e^-3 * (
          + 1/8
          )

       + NF^2*e^-2 * (
          + 19/48
          - 7/144*pi^2
          )

       + NF^2*e^-1 * (
          + 109/96
          - 7/96*pi^2
          - 25/36*zeta3
          )

       + NF^2 * (
          + 213/64
          - 133/576*pi^2
          - 71/17280*pi^4
          - 25/24*zeta3
          )

       + N*NF*e^-5 * (
          - 115/216
          )

       + N*NF*e^-4 * (
          - 1439/648
          )

       + N*NF*e^-3 * (
          - 20489/3888
          + 739/1296*pi^2
          )

       + N*NF*e^-2 * (
          - 189505/11664
          + 5747/3888*pi^2
          + 64/9*zeta3
          )

       + N*NF*e^-1 * (
          - 789553/17496
          + 55595/23328*pi^2
          - 193/3240*pi^4
          + 1195/54*zeta3
          )

       + N*NF * (
          - 49737247/419904
          + 68021/139968*pi^2
          + 26777/77760*pi^4
          + 190/3*zeta5
          + 31019/648*zeta3
          - 1501/216*zeta3*pi^2
          )

       + N^2*e^-6 * (
          + 29/72
          )

       + N^2*e^-5 * (
          + 128/27
          )

       + N^2*e^-4 * (
          + 23689/1296
          - 343/288*pi^2
          )

       + N^2*e^-3 * (
          + 497425/7776
          - 44041/5184*pi^2
          - 557/72*zeta3
          )

       + N^2*e^-2 * (
          + 2820559/11664
          - 15847/486*pi^2
          + 99149/103680*pi^4
          - 10645/144*zeta3
          )

       + N^2*e^-1 * (
          + 265414681/279936
          - 5932087/46656*pi^2
          + 960277/207360*pi^4
          - 31687/360*zeta5
          - 61387/216*zeta3
          + 20885/864*zeta3*pi^2
          )

       + N^2 * (
          + 206830619/52488
          - 143664697/279936*pi^2
          + 750137/38880*pi^4
          - 5842331/26127360*pi^6
          - 178661/240*zeta5
          - 186071/162*zeta3
          + 254009/1728*zeta3*pi^2
          + 14893/144*zeta3^2
          )

         ;


id [N3LO_3P_1x1_qqbg] =

       + N^-2*e^-6 * (
          + 1/4
          )

       + N^-2*e^-5 * (
          + 9/8
          )

       + N^-2*e^-4 * (
          + 83/16
          - 13/48*pi^2
          )

       + N^-2*e^-3 * (
          + 667/32
          - 35/32*pi^2
          - 85/12*zeta3
          )

       + N^-2*e^-2 * (
          + 2607/32
          - 959/192*pi^2
          - 41/384*pi^4
          - 217/8*zeta3
          )

       + N^-2*e^-1 * (
          + 61319/192
          - 7895/384*pi^2
          - 1349/3840*pi^4
          - 2113/20*zeta5
          - 6109/48*zeta3
          + 1505/144*zeta3*pi^2
          )

       + N^-2 * (
          + 494285/384
          - 32531/384*pi^2
          - 8137/4608*pi^4
          - 161467/1451520*pi^6
          - 7191/20*zeta5
          - 53047/96*zeta3
          + 3629/96*zeta3*pi^2
          + 1265/8*zeta3^2
          )

       + N^-1*NF*e^-5 * (
          + 1/6
          )

       + N^-1*NF*e^-4 * (
          + 1/2
          )

       + N^-1*NF*e^-3 * (
          + 31/16
          - 2/9*pi^2
          )

       + N^-1*NF*e^-2 * (
          + 79/12
          - 5/8*pi^2
          - 53/18*zeta3
          )

       + N^-1*NF*e^-1 * (
          + 1069/48
          - 697/288*pi^2
          + 19/432*pi^4
          - 91/12*zeta3
          )

       + N^-1*NF * (
          + 3653/48
          - 25/3*pi^2
          + 19/144*pi^4
          - 299/10*zeta5
          - 241/8*zeta3
          + 493/108*zeta3*pi^2
          )

       + e^-6 * (
          - 5/8
          )

       + e^-5 * (
          - 179/48
          )

       + e^-4 * (
          - 769/48
          + 199/288*pi^2
          )

       + e^-3 * (
          - 6347/96
          + 2375/576*pi^2
          + 137/8*zeta3
          )

       + e^-2 * (
          - 25441/96
          + 9997/576*pi^2
          + 6817/34560*pi^4
          + 12457/144*zeta3
          )

       + e^-1 * (
          - 207427/192
          + 42641/576*pi^2
          + 37817/69120*pi^4
          + 1903/8*zeta5
          + 18713/48*zeta3
          - 7411/288*zeta3*pi^2
          )

          - 1748021/384
          + 358529/1152*pi^2
          + 248171/69120*pi^4
          + 607987/2903040*pi^6
          + 88921/80*zeta5
          + 84229/48*zeta3
          - 222493/1728*zeta3*pi^2
          - 5805/16*zeta3^2

       + NF^2*e^-4 * (
          + 1/36
          )

       + NF^2*e^-3 * (
          + 1/24
          )

       + NF^2*e^-2 * (
          + 19/144
          - 7/432*pi^2
          )

       + NF^2*e^-1 * (
          + 109/288
          - 7/288*pi^2
          - 25/108*zeta3
          )

       + NF^2 * (
          + 71/64
          - 133/1728*pi^2
          - 71/51840*pi^4
          - 25/72*zeta3
          )

       + N*NF*e^-5 * (
          - 5/24
          )

       + N*NF*e^-4 * (
          - 67/72
          )

       + N*NF*e^-3 * (
          - 47/16
          + 13/48*pi^2
          )

       + N*NF*e^-2 * (
          - 1481/144
          + 107/108*pi^2
          + 55/18*zeta3
          )

       + N*NF*e^-1 * (
          - 10385/288
          + 32/9*pi^2
          - 41/576*pi^4
          + 1265/108*zeta3
          )

       + N*NF * (
          - 8305/64
          + 22223/1728*pi^2
          - 10289/51840*pi^4
          + 143/6*zeta5
          + 1517/36*zeta3
          - 149/36*zeta3*pi^2
          )

       + N^2*e^-6 * (
          + 29/72
          )

       + N^2*e^-5 * (
          + 71/24
          )

       + N^2*e^-4 * (
          + 1879/144
          - 373/864*pi^2
          )

       + N^2*e^-3 * (
          + 851/16
          - 659/192*pi^2
          - 685/72*zeta3
          )

       + N^2*e^-2 * (
          + 63401/288
          - 6403/432*pi^2
          - 2737/34560*pi^4
          - 8585/144*zeta3
          )

       + N^2*e^-1 * (
          + 135041/144
          - 74453/1152*pi^2
          + 809/23040*pi^4
          - 12349/120*zeta5
          - 30355/108*zeta3
          + 9749/864*zeta3*pi^2
          )

       + N^2 * (
          + 530995/128
          - 243419/864*pi^2
          - 48167/51840*pi^4
          - 94961/967680*pi^6
          - 142601/240*zeta5
          - 124439/96*zeta3
          + 42359/576*zeta3*pi^2
          + 18773/144*zeta3^2
          )

         ;




id [N3LO_3P_1x1_ggg] =

 + NFgamma*[(N^2-4)/N] * (
          - 31/12
          + 41/144*pi^2
          + 7/720*pi^4
          + 25/6*zeta5
          - 8/3*zeta3
          - 1/6*zeta3*pi^2
          );


==> anc/two_particle_FS.inc <==
*** The parton-level structure of e+e- to 2 jets at N3LO ***
*** P. Jakubcik, M. Marcoli, G. Stagnitto ***

*** Three-particle final state ***

*** Divided into '3x0' (3-loop)*(0-loop) and 2x1 (2-loop)*(1-loop) contributions ***

id [N3LO_2P_3x0_qqb] =

       + N^-2*e^-6 * (
          - 1/24
          )

       + N^-2*e^-5 * (
          - 3/16
          )

       + N^-2*e^-4 * (
          - 25/32
          + 19/96*pi^2
          )

       + N^-2*e^-3 * (
          - 83/32
          + 53/64*pi^2
          + 25/24*zeta3
          )

       + N^-2*e^-2 * (
          - 515/64
          + 1273/384*pi^2
          - 649/3840*pi^4
          + 69/16*zeta3
          )

       + N^-2*e^-1 * (
          - 9073/384
          + 4015/384*pi^2
          - 3833/7680*pi^4
          + 161/40*zeta5
          + 2119/96*zeta3
          - 1457/288*zeta3*pi^2
          )

       + N^-2 * (
          - 53675/768
          + 70429/2304*pi^2
          - 67177/46080*pi^4
          - 19301/1741824*pi^6
          + 2119/80*zeta5
          + 2669/32*zeta3
          - 3665/192*zeta3*pi^2
          - 913/48*zeta3^2
          )

       + N^-1*NF*e^-5 * (
          - 1/8
          )

       + N^-1*NF*e^-4 * (
          - 35/144
          )

       + N^-1*NF*e^-3 * (
          - 139/432
          + 17/96*pi^2
          )

       + N^-1*NF*e^-2 * (
          + 775/1296
          - 137/1728*pi^2
          + 55/72*zeta3
          )

       + N^-1*NF*e^-1 * (
          + 24761/3888
          - 9859/5184*pi^2
          - 577/20736*pi^4
          - 469/432*zeta3
          )

       + N^-1*NF * (
          + 691883/23328
          - 87853/7776*pi^2
          + 125143/622080*pi^4
          + 193/72*zeta5
          - 21179/1296*zeta3
          + 85/96*zeta3*pi^2
          )

       + e^-6 * (
          + 1/12
          )

       + e^-5 * (
          + 17/16
          )

       + e^-4 * (
          + 811/288
          - 3/8*pi^2
          )

       + e^-3 * (
          + 6185/864
          - 499/192*pi^2
          - 11/24*zeta3
          )

       + e^-2 * (
          + 28075/2592
          - 20135/3456*pi^2
          + 1573/5760*pi^4
          - 95/18*zeta3
          )

       + e^-1 * (
          - 13385/15552
          - 97123/10368*pi^2
          + 240217/207360*pi^4
          + 33/40*zeta5
          - 29/32*zeta3
          + 593/288*zeta3*pi^2
          )

          - 9295397/93312
          + 66571/7776*pi^2
          + 2757217/1244160*pi^4
          - 35857/1088640*pi^6
          - 923/180*zeta5
          + 3919/96*zeta3
          + 47/32*zeta3*pi^2
          + 35/8*zeta3^2

       + NFgamma*[(N^2-4)/N]* (
          + 1/2
          + 5/24*pi^2
          - 1/720*pi^4
          - 10/3*zeta5
          + 7/12*zeta3
          )

       + NF^2*e^-4 * (
          - 11/162
          )

       + NF^2*e^-3 * (
          - 1/243
          )

       + NF^2*e^-2 * (
          + 23/324
          + 1/108*pi^2
          )

       + NF^2*e^-1 * (
          + 2417/17496
          - 5/324*pi^2
          - 1/81*zeta3
          )

       + NF^2 * (
          - 190931/104976
          + 403/972*pi^2
          + 43/9720*pi^4
          - 52/243*zeta3
          )

       + N*NF*e^-5 * (
          + 1/8
          )

       + N*NF*e^-4 * (
          + 1283/1296
          )

       + N*NF*e^-3 * (
          - 253/3888
          - 419/2592*pi^2
          )

       + N*NF*e^-2 * (
          - 6461/3888
          - 671/15552*pi^2
          + 47/216*zeta3
          )

       + N*NF*e^-1 * (
          - 240167/34992
          + 99107/46656*pi^2
          + 3941/103680*pi^4
          - 521/1296*zeta3
          )

       + N*NF * (
          + 573737/209952
          + 387179/69984*pi^2
          - 14527/69120*pi^4
          - 205/72*zeta5
          - 4549/1296*zeta3
          + 41/288*zeta3*pi^2
          )

       + N^2*e^-6 * (
          - 1/24
          )

       + N^2*e^-5 * (
          - 7/8
          )

       + N^2*e^-4 * (
          - 5299/1296
          + 17/96*pi^2
          )

       + N^2*e^-3 * (
          - 751/243
          + 2185/1296*pi^2
          - 7/12*zeta3
          )

       + N^2*e^-2 * (
          + 3371/15552
          + 45551/15552*pi^2
          - 2299/20736*pi^4
          - 1387/432*zeta3
          )

       + N^2*e^-1 * (
          + 6297767/279936
          - 79421/46656*pi^2
          - 72347/103680*pi^4
          - 631/60*zeta5
          - 523/108*zeta3
          + 151/54*zeta3*pi^2
          )

       + N^2 * (
          + 80373631/1679616
          - 12363151/559872*pi^2
          - 506143/622080*pi^4
          + 208037/3732480*pi^6
          - 2191/80*zeta5
          + 5521/972*zeta3
          + 5477/576*zeta3*pi^2
          - 163/144*zeta3^2
          )

         ;


id [N3LO_2P_2x1_qqb] =

       + N^-2*e^-6 * (
          - 1/8
          )

       + N^-2*e^-5 * (
          - 9/16
          )

       + N^-2*e^-4 * (
          - 75/32
          + 3/32*pi^2
          )

       + N^-2*e^-3 * (
          - 63/8
          + 23/64*pi^2
          + 13/8*zeta3
          )

       + N^-2*e^-2 * (
          - 1555/64
          + 523/384*pi^2
          + 47/11520*pi^4
          + 111/16*zeta3
          )

       + N^-2*e^-1 * (
          - 8957/128
          + 391/96*pi^2
          + 119/2560*pi^4
          + 123/40*zeta5
          + 1079/32*zeta3
          - 133/96*zeta3*pi^2
          )

       + N^-2 * (
          - 49215/256
          + 2797/256*pi^2
          + 1837/5120*pi^4
          - 24643/967680*pi^6
          + 1017/80*zeta5
          + 2281/16*zeta3
          - 337/64*zeta3*pi^2
          - 345/16*zeta3^2
          )

       + N^-1*NF*e^-5 * (
          - 1/8
          )

       + N^-1*NF*e^-4 * (
          - 35/144
          )

       + N^-1*NF*e^-3 * (
          - 187/432
          + 1/96*pi^2
          )

       + N^-1*NF*e^-2 * (
          + 751/1296
          - 41/1728*pi^2
          + 23/72*zeta3
          )

       + N^-1*NF*e^-1 * (
          + 58381/7776
          - 1279/5184*pi^2
          + 7/2304*pi^4
          - 71/144*zeta3
          )

       + N^-1*NF * (
          + 1801117/46656
          - 21899/15552*pi^2
          - 833/69120*pi^4
          - 5/24*zeta5
          - 2617/432*zeta3
          + 53/864*zeta3*pi^2
          )

       + e^-6 * (
          + 1/4
          )

       + e^-5 * (
          + 29/16
          )

       + e^-4 * (
          + 1711/288
          - 1/6*pi^2
          )

       + e^-3 * (
          + 15311/864
          - 143/192*pi^2
          - 13/8*zeta3
          )

       + e^-2 * (
          + 28153/648
          - 8843/3456*pi^2
          + 59/5760*pi^4
          - 313/36*zeta3
          )

       + e^-1 * (
          + 708011/7776
          - 72937/10368*pi^2
          + 29/23040*pi^4
          + 9/40*zeta5
          - 8657/288*zeta3
          + 37/32*zeta3*pi^2
          )

          + 6795617/46656
          - 122945/7776*pi^2
          - 1787/138240*pi^4
          + 6647/241920*pi^6
          + 197/60*zeta5
          - 89467/864*zeta3
          + 3367/864*zeta3*pi^2
          + 125/8*zeta3^2

       + N*NF*e^-5 * (
          + 1/8
          )

       + N*NF*e^-4 * (
          + 35/144
          )

       + N*NF*e^-3 * (
          + 187/432
          - 1/96*pi^2
          )

       + N*NF*e^-2 * (
          - 751/1296
          + 41/1728*pi^2
          - 23/72*zeta3
          )

       + N*NF*e^-1 * (
          - 58381/7776
          + 1279/5184*pi^2
          - 7/2304*pi^4
          + 71/144*zeta3
          )

       + N*NF * (
          - 1801117/46656
          + 21899/15552*pi^2
          + 833/69120*pi^4
          + 5/24*zeta5
          + 2617/432*zeta3
          - 53/864*zeta3*pi^2
          )

       + N^2*e^-6 * (
          - 1/8
          )

       + N^2*e^-5 * (
          - 5/4
          )

       + N^2*e^-4 * (
          - 259/72
          + 7/96*pi^2
          )

       + N^2*e^-3 * (
          - 8507/864
          + 37/96*pi^2
          )

       + N^2*e^-2 * (
          - 99269/5184
          + 517/432*pi^2
          - 11/768*pi^4
          + 253/144*zeta3
          )

       + N^2*e^-1 * (
          - 655493/31104
          + 30709/10368*pi^2
          - 55/1152*pi^4
          - 33/10*zeta5
          - 527/144*zeta3
          + 11/48*zeta3*pi^2
          )

       + N^2 * (
          + 8695267/186624
          + 303889/62208*pi^2
          - 11953/34560*pi^4
          - 389/193536*pi^6
          - 3839/240*zeta5
          - 33707/864*zeta3
          + 2365/1728*zeta3*pi^2
          + 95/16*zeta3^2
          )

         ;

